Recovering information in an asymptotically flat spacetime in quantum gravity

As an extension of arXiv:\{2002.02448, 2008.10740\} we present a physical protocol that a set of observers can use to detect a pure state in the bulk when they are spread across a small cut near $\mathcal{I}^+_-$ in flat spacetime. The protocol involves the modification of a bulk state using simple unitary operators and measurements of the energy of the state. The states that we study are constructed by acting with low energy operators on a vacuum state such that a perturbative analysis is valid. We restrict ourselves to $3+1$ dimensional spacetimes and only consider massless excitations. From this analysis, the principle of holography of information becomes manifest in the case of asymptotically flat spacetime.

==> appendixC-reconstruction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82631,       1670]
NotebookOptionsPosition[     78570,       1599]
NotebookOutlinePosition[     78965,       1615]
CellTagsIndexPosition[     78922,       1612]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "FourierSeries`"}]], "Input",
 CellChangeTimes->{{3.847189937185706*^9, 3.8471899384438953`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d0225022-3d0e-416f-986f-77dea116b0d4"],

Cell["\<\
In this code we demonstrate how one can reconstruct a 1D function using its \
first few moments. This code can be modified to reconstruct higher \
dimensional functions as well. \
\>", "Text",
 CellChangeTimes->{{3.856244326304496*^9, 
  3.8562444157468224`*^9}},ExpressionUUID->"b0376a1a-7286-45cf-8cdc-\
fa69698e596e"],

Cell["\<\
For reconstructing a function on a computer it is useful to scale it by a \
\[OpenCurlyDoubleQuote]window function\[CloseCurlyDoubleQuote] such that the \
function is effectively zero when its argument is outside a certain range, \
which is chosen to be (-1, 1) for convenience. I.e, it is simpler to \
numerically reconstruct a function f(x) when it is effectively zero when x < \
-1 or x >1. \
\>", "Text",
 CellChangeTimes->{{3.856244420898193*^9, 
  3.856244521070137*^9}},ExpressionUUID->"6d7adeec-21d1-4782-890e-\
5c463b6fe4c0"],

Cell[TextData[{
 "A convenient choice for the window function is w(k) = \[CapitalTheta](k+1) \
\[CapitalTheta](1-k) ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["k", "2"], "-", "1"}]]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5dfde03f-0db7-4f91-be8e-2a6edb28d1cb"],
 "; this is not a stringent choice and any smooth function can be chosen \
instead of this. "
}], "Text",
 CellChangeTimes->{{3.856244409321459*^9, 3.856244409763976*^9}, {
  3.856244537342567*^9, 
  3.856244648808339*^9}},ExpressionUUID->"fc65951b-d754-423f-b772-\
21ed962b467b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"window", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"UnitStep", "[", 
    RowBox[{"k", "+", "1"}], "]"}], 
   RowBox[{"UnitStep", "[", 
    RowBox[{"1", "-", "k"}], "]"}], " ", 
   RowBox[{"Exp", "[", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["k", "2"], "-", "1"}]], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856244608920594*^9, 3.8562446206553917`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"be307f39-0fd3-45ce-b848-0836425bda6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"window", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85624462183687*^9, 3.856244626688363*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ba196cd8-550b-4aeb-882a-d5e46805a90a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN2nk0VOH7AHBZslRISWVN9koiO/MQyb5FWcpSUdlCtlIISZSk7IqIqOzK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       "]]},
     Annotation[#, "Charting`Private`Tag$1613#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {0., 0.3678794063048136}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.856244627376151*^9, 3.8562450488552027`*^9, 3.8562461676077213`*^9, {
   3.856246307277863*^9, 3.856246333245175*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"f5d1c2ad-24dd-44f4-8f2f-32b2ab1a8697"]
}, Open  ]],

Cell["\<\
We now consider a function w(x) sin(x) and show that is reconstructed from \
its moments. \
\>", "Text",
 CellChangeTimes->{{3.856244668054332*^9, 
  3.8562446923632393`*^9}},ExpressionUUID->"51e285cd-9c97-42b7-beff-\
94c516bde8fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "k_", "]"}], ":=", 
  RowBox[{"Sin", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.856244983537097*^9, 3.856244988568009*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b810b63c-107f-41a8-9b58-cc20ef7c34b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"window", "[", "k", "]"}], 
    RowBox[{"f", "[", "k", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{
       RowBox[{"\"\<window\>\"", "[", "k", "]"}], 
       RowBox[{"f", "[", "k", "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.856244693489092*^9, 3.8562446991517467`*^9}, {
  3.856244738716028*^9, 3.856244772554585*^9}, {3.8562449904842978`*^9, 
  3.856244999019966*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a953dc55-fe50-4c26-8c20-64ef617fe8fa"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN2nk0lF/8OHAVEpIkUWRfspU+ssa7SFkiOyG0UIiiRFGyJilLkkhZIm3W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       "]]},
     Annotation[#, "Charting`Private`Tag$1800#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["k", HoldForm], TraditionalForm], 
    FormBox[
     RowBox[{
       RowBox[{"\"window\"", "(", 
         TagBox["k", HoldForm], ")"}], " ", 
       RowBox[{"sin", "(", 
         TagBox["k", HoldForm], ")"}]}], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 2}, {-0.12638902789250983`, 0.12638900504092612`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.856244701266341*^9, {3.856244743445889*^9, 3.856244772969956*^9}, {
   3.856244995466*^9, 3.856244999358329*^9}, 3.8562450572486467`*^9, 
   3.856246167669512*^9, {3.856246307332686*^9, 3.856246333316443*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"510ddfce-e22e-44e2-965a-cb123be74201"]
}, Open  ]],

Cell["\<\
As alluded to before, this function is effectively zero for k < -1 or k > 1. \
Such a restriction comes about since we reconstruct the function using a \
Taylor expansion and such algorithms lead to good numerical convergence when \
the domain is between (-1, 1). \
\>", "Text",
 CellChangeTimes->{{3.856244706057122*^9, 3.856244734381302*^9}, {
  3.856244788841014*^9, 
  3.85624485403192*^9}},ExpressionUUID->"19829343-8101-480b-bc2c-\
db79265a53a4"],

Cell["\<\
Consider the FourierTransform of the function of choice, i.e, window(k) Sin(k)\
\>", "Text",
 CellChangeTimes->{{3.856244867687852*^9, 
  3.856244890896146*^9}},ExpressionUUID->"8b636938-27ec-4c37-9912-\
26e4f92df9f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"actualplot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"I", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"NFourierTransform", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"window", "[", "k", "]"}], 
           RowBox[{"f", "[", "k", "]"}]}], ",", "k", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "20"}], ",", "20", ",", "0.1"}], "}"}]}], "]"}]}], "//",
      "Chop"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8471896842027493`*^9, 3.847189694990243*^9}, {
   3.84718987856539*^9, 3.847189886876474*^9}, 3.847189926994055*^9, {
   3.84718996822642*^9, 3.847189969600486*^9}, {3.847190024743108*^9, 
   3.847190076824438*^9}, {3.856244900260332*^9, 3.856244900709607*^9}, {
   3.856244952134533*^9, 3.856244952717773*^9}, 3.856245004822134*^9, {
   3.856245630944132*^9, 3.856245633262513*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8d428360-e41f-4348-ac27-b769cc35e263"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxNWXl8jNcaHrvaCaWtEkqK2IMUTfogCVllkT2RSSbbTLbZZ7ToWGprgtJE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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 401}, {-0.04714722086810283, 0.047147220868102836`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.856244896655774*^9, 3.8562449230717287`*^9}, 
   3.856244957685025*^9, 3.856245010350542*^9, 3.856245065465507*^9, 
   3.856245638511204*^9, 3.856246173786314*^9, {3.856246311745016*^9, 
   3.856246340351306*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"3d4c7283-eec4-4932-adcb-753a359ff493"]
}, Open  ]],

Cell["\<\
We now construct the moments of this function and demonstrate how well the \
function is reconstructed when we have access to a specific number of \
moments, which is denoted by \[OpenCurlyDoubleQuote]max\
\[CloseCurlyDoubleQuote] here. \
\>", "Text",
 CellChangeTimes->{{3.856244961354146*^9, 3.856244977010132*^9}, {
  3.856245009492919*^9, 3.856245023843403*^9}, {3.856245290849365*^9, 
  3.856245298703878*^9}},ExpressionUUID->"71b27df6-7ee8-4fce-bb96-\
edc32bdab8bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"moments", "[", "max_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["k", "2"], "-", "1"}]], "]"}], 
         RowBox[{"f", "[", "k", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "m"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "max"}], "}"}]}], "]"}], "/.", 
    RowBox[{"k", "\[Rule]", "0"}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.847190302498824*^9, 3.847190316224676*^9}, {
   3.847190361200552*^9, 3.8471903846817017`*^9}, {3.8471904345327597`*^9, 
   3.847190449172388*^9}, 3.8471905645568943`*^9, {3.8471911999084883`*^9, 
   3.847191217361998*^9}, {3.856245147826488*^9, 3.856245147908456*^9}, {
   3.856245182315279*^9, 3.856245182625016*^9}, {3.8562452205330267`*^9, 
   3.856245301857925*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0cf1630a-b202-4f00-981f-38a18d2ecb25"],

Cell["\<\
We now sum up these moments to obtain the reconstructed FT of window(x) f(x)\
\>", "Text",
 CellChangeTimes->{{3.856245356920989*^9, 
  3.8562453735703897`*^9}},ExpressionUUID->"348eb68c-0006-40e6-b3e6-\
2699b3fb054f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reconstruct", "[", "k_", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["k", 
       RowBox[{"n", "-", "1"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!"}]], 
     RowBox[{"UnitStep", "[", 
      RowBox[{"1", "-", "k"}], "]"}], 
     RowBox[{"UnitStep", "[", 
      RowBox[{"k", "+", "1"}], "]"}], 
     RowBox[{
      RowBox[{"moments", "[", "max", "]"}], "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", 
      RowBox[{"max", "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.84719041063665*^9, 3.847190511803337*^9}, {
  3.84719076043307*^9, 3.8471907808790913`*^9}, {3.847190820104415*^9, 
  3.847190822418333*^9}, {3.847190914717415*^9, 3.8471909350081987`*^9}, {
  3.847190977599701*^9, 3.8471909792306423`*^9}, {3.8471910148421707`*^9, 
  3.847191037798677*^9}, {3.8562453808307867`*^9, 3.8562453889062967`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b318aa3c-0b03-4053-9fe3-29627be83606"],

Cell["\<\
This can now be plotted and compared against the actual plot. \
\>", "Text",
 CellChangeTimes->{{3.856245447698614*^9, 
  3.856245463424238*^9}},ExpressionUUID->"ae8d167c-ef6a-4301-add3-\
d174f0ce1bcc"],

Cell[CellGroupData[{

Cell["10 moments", "Subsubsection",
 CellChangeTimes->{{3.856245653721621*^9, 
  3.856245657946988*^9}},ExpressionUUID->"957a56e4-37e0-4719-8d44-\
7ff8fd9e3e59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"max", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"moments", "[", "max", "]"}]}], "Input",
 CellChangeTimes->{{3.8562453049088907`*^9, 3.856245310289462*^9}, {
  3.856245468440152*^9, 3.856245470027389*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"64123d5c-8652-45c8-8d18-e8fdbb008e2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.36787944117144233`", ",", "0.`", ",", 
   RowBox[{"-", "2.5751560882000963`"}], ",", "0.`", ",", 
   RowBox[{"-", "14.34729820568625`"}], ",", "0.`", ",", 
   RowBox[{"-", "170.3281812623778`"}], ",", "0.`", ",", "8741.183401674642`",
    ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.85624530771548*^9, 3.856245310663665*^9}, 
   3.856245422179038*^9, 3.8562461739650793`*^9, {3.856246311923953*^9, 
   3.856246340556357*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"df5ee0f7-8101-4645-b04e-9dd972cd9843"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reconstructedplot", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"I", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"NFourierTransform", "[", 
         RowBox[{
          RowBox[{"reconstruct", "[", "k", "]"}], ",", "k", ",", "t"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "20"}], ",", "20", ",", "0.1"}], "}"}]}], "]"}]}], "//",
      "Chop"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856245474573963*^9, 3.856245504587188*^9}, {
  3.8562455428310757`*^9, 3.8562455616365147`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9125bae4-3281-4b30-8d0e-bbf5ba93c498"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
    1.6], PointBox[CompressedData["
1:eJxNWXtczdkePQjDxTAS45m88uaGQdQipBKVorfT+13nfU55HTE0DFLeRAaF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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 401}, {-0.0466556299130848, 0.0466556299130848}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.856245607520832*^9, 3.85624631586427*^9, 
  3.856246364932757*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c21a49b4-6aee-4bcd-8d36-61bc4df2a17b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "comparison", " ", "when", " ", "only", " ", "10", " ", "moments", " ", 
    "are", " ", "given"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"plotcompare", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"actualplot", ",", "reconstructedplot"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856245616416369*^9, 3.856245644616975*^9}, {
  3.8562456969039307`*^9, 3.856245705620371*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"713f191b-a498-4807-8505-c76773620c2c"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxNWXl8jNcaHrvaCaWtEkqK2IMUTfogCVllkT2RSSbbTLbZZ7ToWGprgtJE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      "]]}, {{}, {}}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxNWXtczdkePQjDxTAS45m88uaGQdQipBKVorfT+13nfU55HTE0DFLeRAaF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      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 401}, {-0.04714722086810283, 0.047147220868102836`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8562456454069233`*^9, 3.856246364987546*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"939464a7-1a5b-43ab-86aa-6a402a158665"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["20 moments", "Subsubsection",
 CellChangeTimes->{{3.8562456694840307`*^9, 3.85624567129878*^9}, {
  3.856246319104805*^9, 
  3.856246319219384*^9}},ExpressionUUID->"f3dcb3ba-71ba-479d-a52e-\
44d94d4b866e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"max", " ", "=", " ", "20"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"moments", "[", "max", "]"}]}], "Input",
 CellChangeTimes->{{3.856245313694096*^9, 3.856245316807611*^9}, {
  3.8562463205037394`*^9, 3.856246320621934*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"42bf6c66-83fc-4148-b1a1-a8a4c8c754ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.36787944117144233`", ",", "0.`", ",", 
   RowBox[{"-", "2.5751560882000963`"}], ",", "0.`", ",", 
   RowBox[{"-", "14.34729820568625`"}], ",", "0.`", ",", 
   RowBox[{"-", "170.3281812623778`"}], ",", "0.`", ",", "8741.183401674642`",
    ",", "0.`", ",", "2.204101479571903`*^6", ",", "0.`", ",", 
   "4.2084677351079005`*^8", ",", "0.`", ",", "8.795112072118317`*^10", ",", 
   "0.`", ",", "2.095009324845325`*^13", ",", "0.`", ",", 
   "5.598423800612303`*^15", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{3.856245317959386*^9, 3.856245404080611*^9, 
  3.856245719088086*^9, 3.856246365081152*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"87b76c48-5689-4a99-b8cb-0fe48a8380e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"warning", ":", " ", 
   RowBox[{
   "this", " ", "takes", " ", "some", " ", "time", " ", "to", " ", "run"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.856245969699182*^9, 3.856245977376293*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"981f81df-d5f3-4e95-8798-00e538bfaeca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reconstructedplot", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"I", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"NFourierTransform", "[", 
         RowBox[{
          RowBox[{"reconstruct", "[", "k", "]"}], ",", "k", ",", "t"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", "20"}], ",", "20", ",", "0.1"}], "}"}]}], "]"}]}], "//",
      "Chop"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"87677da5-3cf1-4273-95a9-2ecc7c8df103"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
    1.6], PointBox[CompressedData["
1:eJxNWXl8jOcaHcu1NFJRUaqW2NcuxFJqOSKECLKShWRmskwymSSzz8SlRila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     "]]}, {{}, {}}},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 401}, {-0.02301226467344936, 0.02301226467344926}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.856246156197722*^9, 3.8562467203464813`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d31debab-fe04-466a-b137-80a61048d9c5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "comparison", " ", "when", " ", "20", " ", "moments", " ", "are", " ", 
   "given"}], "*)"}]], "Input",
 CellChangeTimes->{{3.856245708669139*^9, 3.8562457150987377`*^9}, {
  3.856246422186863*^9, 
  3.8562464255883827`*^9}},ExpressionUUID->"58043e20-f0ae-472c-b3dd-\
1919754bc9b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotcompare", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"actualplot", ",", "reconstructedplot"}], "]"}]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"54284bc6-4fcb-478c-bc8b-5bcc905a4bf3"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxNWXl8jNcaHrvaCaWtEkqK2IMUTfogCVllkT2RSSbbTLbZZ7ToWGprgtJE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      "]]}, {{}, {}}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.007333333333333334], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxNWXl8jOcaHcu1NFJRUaqW2NcuxFJqOSKECLKShWRmskwymSSzz8SlRila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      
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 401}, {-0.04714722086810283, 0.047147220868102836`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.856246720400928*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bae7b040-daec-49e1-9feb-7c1119b9e0d5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720, 789},
WindowMargins->{{Automatic, -720}, {Automatic, 21}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"be7cad0b-1cec-4d32-8e82-861d110a4848"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 204, 3, 29, "Input",ExpressionUUID->"d0225022-3d0e-416f-986f-77dea116b0d4"],
Cell[765, 25, 330, 7, 81, "Text",ExpressionUUID->"b0376a1a-7286-45cf-8cdc-fa69698e596e"],
Cell[1098, 34, 544, 10, 150, "Text",ExpressionUUID->"6d7adeec-21d1-4782-890e-5c463b6fe4c0"],
Cell[1645, 46, 640, 17, 88, "Text",ExpressionUUID->"fc65951b-d754-423f-b772-21ed962b467b"],
Cell[2288, 65, 488, 13, 66, "Input",ExpressionUUID->"be307f39-0fd3-45ce-b848-0836425bda6a"],
Cell[CellGroupData[{
Cell[2801, 82, 337, 8, 29, "Input",ExpressionUUID->"ba196cd8-550b-4aeb-882a-d5e46805a90a"],
Cell[3141, 92, 12028, 217, 236, "Output",ExpressionUUID->"f5d1c2ad-24dd-44f4-8f2f-32b2ab1a8697"]
}, Open  ]],
Cell[15184, 312, 242, 6, 58, "Text",ExpressionUUID->"51e285cd-9c97-42b7-beff-94c516bde8fd"],
Cell[15429, 320, 253, 5, 29, "Input",ExpressionUUID->"b810b63c-107f-41a8-9b58-cc20ef7c34b2"],
Cell[CellGroupData[{
Cell[15707, 329, 690, 18, 51, "Input",ExpressionUUID->"a953dc55-fe50-4c26-8c20-64ef617fe8fa"],
Cell[16400, 349, 13196, 239, 241, "Output",ExpressionUUID->"510ddfce-e22e-44e2-965a-cb123be74201"]
}, Open  ]],
Cell[29611, 591, 462, 9, 127, "Text",ExpressionUUID->"19829343-8101-480b-bc2c-db79265a53a4"],
Cell[30076, 602, 228, 5, 58, "Text",ExpressionUUID->"8b636938-27ec-4c37-9912-26e4f92df9f1"],
Cell[CellGroupData[{
Cell[30329, 611, 1071, 24, 92, "Input",ExpressionUUID->"8d428360-e41f-4348-ac27-b769cc35e263"],
Cell[31403, 637, 5983, 113, 227, "Output",ExpressionUUID->"3d4c7283-eec4-4932-adcb-753a359ff493"]
}, Open  ]],
Cell[37401, 753, 482, 9, 81, "Text",ExpressionUUID->"71b27df6-7ee8-4fce-bb96-edc32bdab8bd"],
Cell[37886, 764, 1086, 26, 45, "Input",ExpressionUUID->"0cf1630a-b202-4f00-981f-38a18d2ecb25"],
Cell[38975, 792, 228, 5, 35, "Text",ExpressionUUID->"348eb68c-0006-40e6-b3e6-2699b3fb054f"],
Cell[39206, 799, 1097, 27, 78, "Input",ExpressionUUID->"b318aa3c-0b03-4053-9fe3-29627be83606"],
Cell[40306, 828, 212, 5, 35, "Text",ExpressionUUID->"ae8d167c-ef6a-4301-add3-d174f0ce1bcc"],
Cell[CellGroupData[{
Cell[40543, 837, 161, 3, 45, "Subsubsection",ExpressionUUID->"957a56e4-37e0-4719-8d44-7ff8fd9e3e59"],
Cell[CellGroupData[{
Cell[40729, 844, 340, 6, 51, "Input",ExpressionUUID->"64123d5c-8652-45c8-8d18-e8fdbb008e2b"],
Cell[41072, 852, 568, 10, 33, "Output",ExpressionUUID->"df5ee0f7-8101-4645-b04e-9dd972cd9843"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41677, 867, 747, 19, 71, "Input",ExpressionUUID->"9125bae4-3281-4b30-8d0e-bbf5ba93c498"],
Cell[42427, 888, 5842, 112, 227, "Output",ExpressionUUID->"c21a49b4-6aee-4bcd-8d36-61bc4df2a17b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48306, 1005, 514, 11, 51, "Input",ExpressionUUID->"713f191b-a498-4807-8505-c76773620c2c"],
Cell[48823, 1018, 10494, 188, 227, "Output",ExpressionUUID->"939464a7-1a5b-43ab-86aa-6a402a158665"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59366, 1212, 211, 4, 45, "Subsubsection",ExpressionUUID->"f3dcb3ba-71ba-479d-a52e-44d94d4b866e"],
Cell[CellGroupData[{
Cell[59602, 1220, 363, 8, 51, "Input",ExpressionUUID->"42bf6c66-83fc-4148-b1a1-a8a4c8c754ee"],
Cell[59968, 1230, 740, 12, 79, "Output",ExpressionUUID->"87b76c48-5689-4a99-b8cb-0fe48a8380e7"]
}, Open  ]],
Cell[60723, 1245, 317, 7, 29, "Input",ExpressionUUID->"981f81df-d5f3-4e95-8798-00e538bfaeca"],
Cell[CellGroupData[{
Cell[61065, 1256, 628, 17, 71, "Input",ExpressionUUID->"87677da5-3cf1-4273-95a9-2ecc7c8df103"],
Cell[61696, 1275, 5804, 111, 227, "Output",ExpressionUUID->"d31debab-fe04-466a-b137-80a61048d9c5"]
}, Open  ]],
Cell[67515, 1389, 325, 8, 29, "Input",ExpressionUUID->"58043e20-f0ae-472c-b3dd-1919754bc9b7"],
Cell[CellGroupData[{
Cell[67865, 1401, 218, 4, 29, "Input",ExpressionUUID->"54284bc6-4fcb-478c-bc8b-5bcc905a4bf3"],
Cell[68086, 1407, 10456, 188, 227, "Output",ExpressionUUID->"bae7b040-daec-49e1-9feb-7c1119b9e0d5"]
}, Open  ]]
}, Open  ]]
}
]
*)


